Semi-global approach for propagation of the time-dependent Schr\"odinger equation for time-dependent and nonlinear problems

A detailed exposition of highly efficient and accurate method for the propagation of the time-dependent Schr\"odinger equation is presented. The method is readily generalized to solve an arbitrary set of ODE's. The propagation is based on a global approach, in which large time-intervals are treated as a whole, replacing the local considerations of the common propagators. The new method is suitable for various classes of problems, including problems with a time-dependent Hamiltonian, nonlinear problems, non-Hermitian problems and problems with an inhomogeneous source term. In this paper, a thorough presentation of the basic principles of the propagator is given. We give also a special emphasis on the details of the numerical implementation of the method. For the first time, we present the application for a non-Hermitian problem by a numerical example of a one-dimensional atom under the influence of an intense laser field. The efficiency of the method is demonstrated by a comparison with the common Runge-Kutta approach.

==> anc/SemiGlobalFiles/Hpsi.m <==
function result = Hpsi(K, V, psi)
% The result is the operation of the Hamiltonian on the wave function
% psi.
% V is the potential energy. It's a vector in the x domain.
% K is the kinetic energy vector in the p domain. It has to be computed in the
% following way:
%     p = (0:(2*pi/xdlength):(2*pi*(1/dx - 1/xdlength))).';
%     p((Nx/2 + 1):Nx) = p((Nx/2 + 1):Nx) - 2*pi/dx;
%     K = p.^2/2;
%(Look in RKSE2)
    result = ifft(K.*fft(psi)) + V.*psi;
end

==> anc/SemiGlobalFiles/README.txt <==
The content of the folder
--------------------------
The folder contains MATLAB codes for the semi-global propagator, with examples,
the source codes of the paper from 2017, and some additional theoretical details on
the computation of the f_m(z,t) functions.

SemiGlobal.m implements the propagator in the general case.

SemiGlobalArnoldi_xp.m implements the propagator for quantum problems, with a Hamiltonian
which can be split into x dependent term and p dependent term. The Arnoldi approach is
employed for the computation of the function of matrix. This version was used to
obtain the results presented in the paper from 2017.

The other functions in the main folder are been called from the main programs mentioned
above.

f_error.pdf contains some additional theoretical explanation on the computation of the
f_m(z,t) functions.


The content of the subfolder article_source_files
--------------------------------------------------
This folder contains the programs which compute the results presented in the paper, and 
additional data files.
The main folder should be added to the MATLAB path in order that the program
SemiGlobalArnoldi_xp.m will be recognized by the calling functions in this folder.

The main program of the computation of the error decay curves of the semi-global propagator
is getSGdata4.m .

The main program of the computation of the error decay curves of Runge-Kutta of the 4'th 
order is RKerror.m .

Uexact_article.m computes the reference exact solution. The obtained solution is stored 
in the data file Uex_article.mat .

coulomb_optV240.mat is a data file which contains the required unperturbed potential
(Vabs240), the grid (x240), kinetic energy vector in the p domain (K240), the ground state
(fi0240), and the dipole moment which decays to 0 at the absorbing boundaries (xabs240). It
contains some additional data.

Vabs.mat is a data file which contains the optimized complex absorbing potential. This 
potential is added to the boundaries of the variable V0240 from coulomb_optV240.mat in
order to obtain the variable Vabs240 from coulomb_optV240.mat.


The content of the subfolder examples
--------------------------------------
The folder contains several simple examples for the application of SemiGlobal.m .
The main folder should be added to the MATLAB path in order that the program
SemiGlobal.m will be recognized by the calling functions in this folder.

test_harmonic.m tests the propagator for a forced harmonic oscillator problem.

testBECsg.m is similar to test_harmonic.m, but with the addition of a nonlinear BEC trap 
potential.

test_source_term.m is similar to test_harmonic.m, but with the addition of an arbitrary 
source term.

An example for the application of SemiGlobalArnoldi_xp.m is provided by the programs in the
folder article_source_files.


==> anc/SemiGlobalFiles/SemiGlobal.m <==
function [U, mniter, matvecs, max_errors, history] = SemiGlobal(Gop, Gdiff_op, Gdiff_matvecs, ihfun, ev_domain, ui, tgrid, Nts, Nt_ts, Nfm, tol, Niter, Niter1st, display_mode, varargin)
% The program solves time-dependent Schroedinger equation for a
% time-dependent, nonlinear Hamiltonian, using the semi-global propagator 
% by Hillel Tal-Ezer.
% There is an option to include an inhomogeneos term.
%
% Input:
% Gop: A function handle of the form @(u, t, v, more arguments). Returns 
% G(u, t)v (in quantum mechanics, G(u, t) = -iH(u, t)/hbar). The "more arguments"
% will be written in the place of "varargin" in this program.
% Gdiff_op: A function handle of the form @(u1, t1, u2, t2, more arguments). Returns
% (G(u1, t1) - G(u2, t2))u1. u1 and t1 represent several time-points in 
% separated columns, while u2 and t2 represent a single time-point.
% Note: "more arguments" must be the same as for Gop.
% Gdiff_matvecs: The number of matrix-vector multiplications required for
% the computation of the operation of Gdiff_op for each time-point (usually less than 2).
% (The number of matrix-vector multiplications is counted as the number of
% large scale operations with the highest scaling with the dimension of the
% problem.)
% ihfun: A function handle of the form: @(t, more arguments). Returns the
% inhomogeneous term vector. If there is no inhomogeneous term, put []
% instead.
% Note: "more arguments" must be the same as for Gop.
% ev_domain: The boundaries of the eigenvalue domain of G, when a Chebyshev
% algorithm is used for the computation of the function of matrix. For an
% Arnoldi algorithm, put [].
% ui: the initial state vector.
% tgrid: the time grid of the desired output solution, U. Should be ordered in an
% increasing order for a forward propagation, and a decreasing order for a
% backward propagation.
% Nts: the number of time steps of the propagation. 
% Nt_ts: the number of interior Chebyshev time points in each time-step, used during
% the computational process (M in the article).
% Nfm: the number of expansion terms for the computation of the function of
% matrix (K in the article).
% tol: the desired tolerance of the convergence (epsilon in the article)
% display_mode: A boolean variable. true means that warnings are displayed
% during the propagation. false means that warnings are displayed only
% before and after the propagation.
%
% Output:
% U: contains the solution at the time points specified in tgrid, in separate columns.
% mniter: the mean number of iteration for a time step, excluding the first step,
% which typically requires more iterations. Usually, should be 1 for ideal
% efficiency of the algorithm.
% matvecs: the number of Hamiltonian operations.
% max_errors: A structure which contains the maximal estimated errors: 
%   max_errors.texp: The maximal estimated error of U, resulting from the time-expansions in
%   each time-step
%   max_errors.fU: The maximal estimated error of U, resulting from the
%   computation of the function of matrix
%   max_errors.f = The maximal estimated error of the function of matrix
%   computation itself
%   max_errors.conv: The maximal estimated convergence error
% history: A structure which contains the history of propagation:
%   history.t: The time grid of propagation
%   history.U: The solution at history.t
%   history.texp_error: The estimations for the error of U, resulting from the 
%       time-expansion, for all time-steps
%   history.f_error: The estimations for the error of the computation of the
%       function of matrix for all time-steps (for the Arnoldi approximation only)
%   history.fUerror: The estimations for the error of U, resulting from the computation of the
%       function of matrix, for all time-steps
%   history.conv_error: The estimations for the convergence errors for all time-steps
%   history.niter: The number of iterations for each time-steps 

% Author: Ido Schaefer
% ido.schaefer@mail.huji.ac.il

%   Setting defaults:
    if nargin<14
        display_mode = true;
    end
    if nargin<12
        Niter = 10;
        Niter1st = 16;
    end
    % If the eigenvalue domain is not specified, the Arnoldi approach is
    % employed.
    Arnoldi = isempty(ev_domain);
    % In order to detect if the propagation is a forward or a backward
    % propagation:
    direction = sign(tgrid(2) - tgrid(1));
    Nt = length(tgrid);
    tinit = tgrid(1);
    tf = tgrid(Nt);
    % The length of the time interval of the whole propagation (can be negative):
    T = tf - tinit;
    % The length of the time step interval:
    Tts = T/Nts;
    % The index of the middle term in the time step:
    tmidi = round(Nt_ts/2);
    Nu = length(ui);
    U = zeros(Nu, Nt);
    U(:, 1) = ui;
    % The Chebyshev points for expansion in time, in the domain in which the Chebyshev expansion
    % is defined: [-1 1]
    tcheb = -cos(((1:Nt_ts) - 1)*pi/(Nt_ts-1));
    % The Chebyshev points for expansion in time, in the domain of the time
    % variable:
    t_ts = 0.5*(tcheb + 1)*Tts;
    % Test point for error estimation:
    test_tpoint = (t_ts(tmidi) + t_ts(tmidi + 1))/2;
    % The interior time points of the current time step for interpolation,
    % and the next time step for extrapolation of the guess solution in the next step:
    t_2ts = [t_ts, test_tpoint, Tts + t_ts(2:Nt_ts), Tts + test_tpoint];    
    if ~Arnoldi
        % If the eigenvalue domain is specified, a Chebyshev approximation
        % for the function of matrix is employed.
        min_ev = ev_domain(1);
        max_ev = ev_domain(2);
        % Computing the coefficients for the Chebyshev expansion of the
        % function of matrix, in all the interior time points.
        % CchebFts contains the coefficients of the current time step, and
        % CchebFnext contains the coefficients of the next one.
        Ccheb_f_comp = f_chebC(t_2ts(2:(2*Nt_ts + 1)));
        Ccheb_f_ts = Ccheb_f_comp(:, 1:Nt_ts);
        Ccheb_f_next = Ccheb_f_comp(:, (Nt_ts + 1):(2*Nt_ts));   
        % Computing evenly spaced sampling points for the error test of the
        % function of matrix error:
        dz_test = (max_ev - min_ev)/(Nu + 1);
        ztest = min_ev + dz_test*(1:Nu).';
        fztest = f_fun(ztest, Tts, Nt_ts, tol);
        f_error = max(abs(chebc2result(Ccheb_f_ts(:, Nt_ts - 1), ev_domain, ztest) - fztest)./abs(fztest));
        if nargout>3
            max_errors.f_error = f_error;
        end
        if f_error>1e-5
            fprintf('Warning: The estimated error of the computation of the function of matrix (%d) is larger than 1e-5.\nInstability in the propagation process may occur.\n', Ferror)
        end
    end
    if nargout>4
        history.U = zeros(Nu, Nts*(Nt_ts - 1) + 1);
        history.U(:, 1) = ui;
        history.t = [kron(0:Tts:(T - Tts), ones(1, Nt_ts - 1)), T] + [kron(ones(1, Nts), t_ts(1:(Nt_ts - 1))), 0];
        history.texp_error = zeros(1, Nts);
        if Arnoldi
            % If the Arnoldi approximation is used, the error of the
            % fiunction of matrix computation is different for each
            % time-step:
            history.f_error = zeros(1, Nts);
        end
        history.fUerror = zeros(1, Nts);
        history.conv_error = zeros(1, Nts);
        history.niter = zeros(1, Nts);
    end
    % Computing the matrix of the time Taylor polynomials.
    % timeMts contains the points in the current time step, and timeMnext
    % contains the points in the next time step:
    timeMcomp = maketM(t_2ts(2:(2*Nt_ts + 1)), Nt_ts);
    timeMts = timeMcomp(:, 1:Nt_ts);
    timeMnext = timeMcomp(:, (Nt_ts + 1):(2*Nt_ts));    
    % Computing the coefficients of the transformation from the Newton
    % interpolation polynomial terms, to a Taylor like form:
    Cr2t = r2Taylor4(t_ts, Tts);
    % The extended "inhomogeneos" vectors:
    s_ext = zeros(Nu, Nt_ts + 1);
    % The indices for the computation od s_ext (excluding tmidi):
    s_ext_i = [1:(tmidi - 1), (tmidi + 1):(Nt_ts + 1)];
    % The v vectors are defined in recursively, and contain information about
    % the time dependence of the s_ext vectors:
    v_vecs = zeros(Nu, Nt_ts + 1);
    % If there is no inhomogeneous term in the equation, ihfun is empty, and there_is_ih = false.
    % If there is, there_is_ih = true.
    there_is_ih = ~isempty(ihfun);
    if there_is_ih
        s = zeros(Nu, Nt_ts + 1);
        s(:, 1) = ihfun(0, varargin{:});
    end
    % The 0'th order approximation is the first guess for the first time step.
    % Each column represents an interior time point in the time step:
    Uguess = guess0(ui, Nt_ts + 1);
    allniter = 0;
    % These variables are used to determine which points in tgrid are in the computed time-step.  
    tgrid_lowi = 2;
    tgrid_upi = 1;
    % The maximal errors:
    max_texp_error = 0;
    if Arnoldi        
        max_f_error = 0;
    end
    max_fUerror = 0;
    max_conv_error = 0;
    for tsi = 1:Nts
        % The time of the interior time points within the time-step:
        t = tinit + Tts*(tsi - 1) + [t_ts, test_tpoint];
        % The first guess for the iterative process, for the convergence of the u
        % values. Each column represents an interior time point in the time step:
        Ulast = Uguess;
        Unew(:, 1) = Ulast(:, 1);
        v_vecs(:, 1) = Ulast(:, 1);
        if there_is_ih
            % Computing the inhomogeneous term:
            s(:, 2:(Nt_ts + 1)) = ihfun(t(2:(Nt_ts + 1)), varargin{:});
        end
        % Starting an iterative process, until convergence:
        niter = 0;
        reldif = tol + 1;
        while (reldif>tol && ((tsi>1 && niter<Niter) || (tsi == 1 && niter<Niter1st)))
            % Calculation of the inhomogeneous s_ext vectors. Note that
            % s_ext(:, tmidi) is equivalent to s(:, tmidi), and therefore not
            % calculated.
            s_ext(:, s_ext_i) = Gdiff_op(Ulast(:, s_ext_i), t(s_ext_i), Ulast(:, tmidi), t(tmidi), varargin{:});
%             for ti = s_ext_i
%                 s_ext(:, ti) = Gdiff_op(Ulast(:, ti), t(ti), Ulast(:, tmidi), t(tmidi), varargin{:});
%             end
            % If there is an inhomogeneous term, we add it to the s_ext
            % vectors:
            if there_is_ih
                s_ext(:, tmidi) = s(:, tmidi);
                s_ext(:, s_ext_i) = s_ext(:, s_ext_i) + s(:, s_ext_i);
            end
            % Calculation of the coefficients of the form of Taylor
            % expansion, from the coefficients of the Newton
            % interpolation at the points t_ts.
            % The divided differences are computed by the function divdif.
            % For numerical stability, we have to transform the time points
            % in the time step, to points in an interval of length 4:
            Cnewton = divdif([t_ts, test_tpoint]*4/Tts, s_ext);
            % Calculating the Taylor like coefficients:
            Ctaylor = zeros(Nu, Nt_ts);
            Ctaylor(:, 1) = Cnewton(:, 1);
            for Newtoni = 2:Nt_ts
                Ctaylor(:, 1:Newtoni) = Ctaylor(:, 1:Newtoni) + Cnewton(:, Newtoni)*Cr2t(Newtoni, 1:Newtoni);
            end
            % Calculation of the v vectors:
            for polyi = 2:(Nt_ts+1)
                v_vecs(:, polyi) = (Gop(Ulast(:, tmidi), t(tmidi), v_vecs(:, polyi-1), varargin{:}) + Ctaylor(:, polyi-1))/(polyi - 1);
            end
            if ~min(isfinite(v_vecs(:, Nt_ts + 1)))
                % It means that the algorithm diverges.
                % In such a case, change Nts, Nt_ts and/or Nfm.
                fprintf('\nError: The algorithm diverges (in time step No. %d).\n', tsi);
                mniter = allniter/(tsi - 1);
                if nargout>3
                    max_errors.texp = max_texp_error;
                    max_errors.fU = max_fUerror;
                    if Arnoldi
                        max_errors.f = max_f_error;
                    end
                    max_errors.conv = max_conv_error;
                end
                return
            end
            if Arnoldi
                % Creating the Krylov space by the Arnodi iteration procedure,
                % in order to approximate f(G,t)v_vecs(:, Nt_ts + 1):
                [Upsilon, Hessenberg] = createKrop(@(v) Gop(Ulast(:, tmidi), t(tmidi), v, varargin{:}), v_vecs(:, Nt_ts + 1), Nfm);
                % Obtaining eigenvalues of the Hessenberg matrix:
                eigval = eig(Hessenberg(1:Nfm, 1:Nfm));
                % The test point is the average point of the eigenvalues:
                avgp = sum(eigval)/Nfm;
                samplingp = [eigval; avgp];
                capacity = get_capacity(eigval, avgp);
                % Obtaining the expansion vectors for a Newton approximation of f(G,t)v_vecs(:, Nt_ts + 1)
                % in the reduced Krylov space:
                RvKr = getRv;
                % Calculation of the solution in all time points
                % within the time step:
                [Unew(:, 2:(Nt_ts + 1)), f_error, fUerror] = Ufrom_vArnoldi(timeMts);
            else
                % Employing a Chebyshev approximation for the function of
                % matrix computation.
                % Vcheb is a matrix. Contains the vectors:
                % Tn(G(Ulast(:,tmidi), t(tmidi)))*v_vecs(: ,Nt_ts + 1),  n = 0, 1, ..., Nfm-1
                % where the Tn(z) are the Chebyshev polynomials.
                % The n'th vector is the (n+1)'th column of Vcheb.
                Vcheb = vchebMop(@(v) Gop(Ulast(:, tmidi), t(tmidi), v, varargin{:}), v_vecs(:, Nt_ts + 1), min_ev, max_ev, Nfm);
                % Calculation of the solution in all the time points
                % within the time step:
                [Unew(:, 2:(Nt_ts + 1)), fUerror] = Ufrom_vCheb(timeMts, Ccheb_f_ts);
            end
            % Error estimation for the time expansion.
            % A Newton interpolation of s_ext in the test time-point:
            s_ext_testpoint = Cnewton(:, Nt_ts);
            for ti = (Nt_ts-1):-1:1
                s_ext_testpoint = Cnewton(:, ti) + (4/Tts)*(test_tpoint - t_ts(ti))*s_ext_testpoint;
            end
            % The error estimation of the time-expansion:
            texpansion_error = norm(s_ext_testpoint - s_ext(:, Nt_ts + 1))*Tts/norm(Unew(:, Nt_ts + 1));
            if display_mode && texpansion_error>tol 
                fprintf('Warning: The estimated error of the time expansion (%d) is larger than the requested tolerance.\nThe solution might be inaccurate (in time step No. %d).\n', texpansion_error, tsi)
            end
            if display_mode && fUerror>tol 
                fprintf('Warning: The estimation of the error resulting from the function of matrix (%d) is larger than the requested tolerance.\nThe solution might be inaccurate (in time step No. %d).\n', fUerror, tsi)
            end
            if display_mode && Arnoldi && f_error>1e-5
                fprintf('Warning: The estimated error of the function of matrix (%d) is larger than 1e-5.\nInstability in the propagation process may occur (in time step No. %d).\n', f_error, tsi)
            end
            % Convergence check of u:
            reldif = norm(Unew(:, Nt_ts) - Ulast(:, Nt_ts))/norm(Ulast(:, Nt_ts));
            Ulast = Unew;
            niter = niter + 1;
        end
        if display_mode && niter == Niter
            display('Warning: The program has failed to achieve the desired tolerance in the iterative process.')
            % In such a case, change Nts, Nt_ts and/or Nfm.
        end
        % Updating the maximal errors:
        if max_texp_error<texpansion_error
            max_texp_error = texpansion_error;
        end
        if Arnoldi && max_f_error<f_error
            max_f_error = f_error;
        end
        if max_fUerror<fUerror
            max_fUerror = fUerror;
        end
        if max_conv_error<reldif
            max_conv_error = reldif;
        end
        if nargout>4
            history.texp_error(tsi) = texpansion_error;
            if Arnoldi
                history.f_error(tsi) = f_error;
            end
            history.fUerror(tsi) = fUerror;
            history.conv_error(tsi) = reldif;
            history.niter(tsi) = niter;
        end
        if tsi ~= 1
            allniter = allniter + niter;
        else
            if Arnoldi
                matvecs = niter*(Nt_ts*(1 + Gdiff_matvecs) + Nfm);
            else
                matvecs = niter*(Nt_ts*(1 + Gdiff_matvecs) + Nfm - 1);
            end
        end
        % Computation of the solution at the tgrid points.
        % Finding the indices of the tgrid points within the time step (the indices of the points
        % to be computed are between tgrid_lowi and tgrid_upi:
        while tgrid_upi<Nt && (t(Nt_ts) - tgrid(tgrid_upi + 1))*direction>=abs(t(Nt_ts))*eps*10
            tgrid_upi = tgrid_upi + 1;
        end
        % Calculating the solution in the tgrid points: 
        if tgrid_lowi<=tgrid_upi
            timeMout = maketM(tgrid(tgrid_lowi:tgrid_upi) - t(1), Nt_ts);
            if Arnoldi
                U(:, tgrid_lowi:tgrid_upi) = Ufrom_vArnoldi(timeMout);
            else
                Ccheb_f_out = f_chebC(tgrid(tgrid_lowi:tgrid_upi) - t(1));
                U(:, tgrid_lowi:tgrid_upi) = Ufrom_vCheb(timeMout, Ccheb_f_out);
            end
            tgrid_lowi = tgrid_upi + 1;
        end
        % If one of the points in tgrid coincides with the point of the
        % propagation grid:
        if abs(t(Nt_ts) - tgrid(tgrid_upi + 1))<abs(t(Nt_ts))*eps*10
            tgrid_upi = tgrid_upi + 1;
            U(:, tgrid_upi) = Unew(:, Nt_ts);
            tgrid_lowi = tgrid_upi + 1;
        end
        if nargout>4
            history.U(:, ((tsi - 1)*(Nt_ts - 1) + 2):(tsi*(Nt_ts - 1) + 1)) = Unew(:, 2:Nt_ts);
        end
        % The new guess is an extrapolation of the solution within the
        % previous time step:
        Uguess(:, 1) = Unew(:, Nt_ts);
        if Arnoldi
            Uguess(:, 2:(Nt_ts + 1)) = Ufrom_vArnoldi(timeMnext);
        else
            Uguess(:, 2:(Nt_ts + 1)) = Ufrom_vCheb(timeMnext, Ccheb_f_next);
        end
        if there_is_ih
            s(:, 1) = s(:, Nt_ts);
        end
    end
    if nargout>3
        max_errors.texp = max_texp_error;
        max_errors.fU = max_fUerror;
        if Arnoldi
            max_errors.f = max_f_error;
        end
        max_errors.conv = max_conv_error;
    end
    if max_texp_error>tol
        fprintf('\nWarning: The maximal estimated error of the time expansion (%d) is larger than the requested tolerance.\nThe solution might be inaccurate.\n', max_texp_error)
    end
    if max_fUerror>tol
        fprintf('\nWarning: The maximal estimated error resulting from the function of matrix computation (%d) is larger than the requested tolerance.\nThe solution might be inaccurate.\n', max_fUerror)
    end
    if Arnoldi && max_f_error>1e-5
        fprintf('\nWarning: The maximal estimated error of the function of matrix (%d) is larger than 1e-5.\nInstability in the propagation process is possible.\n', max_f_error)
    end
    if max_conv_error>tol
        fprintf('\nWarning: The maximal estimated error resulting from the iterative process (%d) is larger than the requested tolerance.\nThe solution might be inaccurate.\n', max_conv_error)
    end
    if nargout>1
        mniter = allniter/(Nts - 1);
    end
    if nargout>2
        if Arnoldi
            matvecs = matvecs + allniter*(Nt_ts*(1 + Gdiff_matvecs) + Nfm);
        else
            matvecs = matvecs + allniter*(Nt_ts*(1 + Gdiff_matvecs) + Nfm - 1);
        end
    end
    
    %%% Nested functions: %%%
    
    function Rv = getRv
        % Obtaining the R_n(G)v_vecs(:, Nt_ts + 1) represented in the
        % Krylov space, where the R_n(z)'s are the Newton basis polynomials,
        % with samplingp as the sampling points.
        Rv = zeros(Nfm + 1, Nfm + 1);
        % Rv(:, 1) is v_vecs(:, Nt_ts + 1) in the Krylov space.
        Rv(1, 1) = norm(v_vecs(:, Nt_ts + 1));
        for spi = 1:Nfm
            % Rv(:, spi) belongs to a Krylov space of dimension spi, and
            % the terms with indices larger than spi vanish.
            Rv(1:(spi + 1), spi + 1) = (Hessenberg(1:(spi + 1), 1:spi)*Rv(1:spi, spi) - samplingp(spi)*Rv(1:(spi + 1), spi))/capacity;
        end
    end
    
    function [U, f_error, fUerror] = Ufrom_vArnoldi(timeM)
        % The function computes the solution from the v vectors.
        % Input:
        % timeM: The matrix of the t powers for the required time-points
        % Output:
        % U: The solution in the required time points
        % f_error: The estimated relative error of the computation of f_fun(G,t(Nt_ts))v_vecs(:, Nkr + 1)
        % fUerror: The estimated relative error of U resulting from the
        % computational error of f(G,t(Nt_ts))v_vecs(:, Nkr + 1)
        
        % The required time-points are given by their first power:
        tp = timeM(2, :);
        % Computing the divided differences for the Newton expansion of f_fun, for
        % all time-points:
        fdvd_ts = divdif(samplingp.'/capacity, f_fun(samplingp, tp, Nt_ts, tol).').';
        % The computation of the Newton expansion of f_fun(G, tp)v_vecs(:, Nkr + 1)
        % in the Krylov space, for all tp:
        fGv_kr = RvKr(1:Nfm, :)*fdvd_ts;
        % Computing the solution in all tp: 
        U = v_vecs(:, 1:(end-1))*timeM + Upsilon(:, 1:Nfm)*fGv_kr;        
        if nargout>1
            % The absolute error:
            f_error_abs = abs(fdvd_ts(Nfm + 1, Nt_ts - 1))*norm(RvKr(:, Nfm + 1));
            % The relative error:
            f_error = f_error_abs/norm(fGv_kr(:, Nt_ts - 1));
            % The relative error of U, resulting from this computation:
            fUerror = f_error_abs/norm(U(:, Nt_ts - 1));
        end
    end

    function [U, fUerror] = Ufrom_vCheb(timeM, Ccheb_f)
        fGv = Vcheb*Ccheb_f;
        U = v_vecs(:, 1:(end-1))*timeM + fGv;
        if nargout>1
            fUerror = f_error*norm(fGv(:, end - 1))/norm(U(:, end - 1));
        end
    end

    function Ccheb_f = f_chebC(t)
    % The function computes the Chebyshev coefficients of f(z,t), where t serves as a
    % parameter. t represents a row vector of time-values.
        zsamp_cheb = cos(((1:Nfm).'*2 - 1)*pi/(2*Nfm));
        zsamp = 0.5*(zsamp_cheb*(max_ev - min_ev) + max_ev + min_ev);
        f_zt = f_fun(zsamp, t, Nt_ts, tol);
        Ccheb_f = chebcM(f_zt);
    end



end

%%%% Sub-functions: %%%

function result = f_fun(z, t, Nt_ts, tol)
% The function f(z, t):
    Nt = length(t);
    Nz = length(z);
    zt = z*t;
    % Condition for estimating if f_fun(z, t) should be computed directly or by
    % a "tail" of a Taylor expansion:
    is_big = factorial(Nt_ts)*eps./abs(zt.^(Nt_ts)) < tol;
    result = ones(Nz, Nt);
    % First, we compute f(z, t)/(t^Nt_ts), which is a function of zt.
    % A direct computation for large arguments:
    result(is_big) = exp(zt(is_big));
    for polyi = 1:Nt_ts
        result(is_big) = polyi*(result(is_big) - 1)./zt(is_big);
    end
    % Computation by a Taylor form for small arguments:
    is_not_converged = ~is_big;
    term = double(is_not_converged);
    polydeg = 1;
    while max(max(is_not_converged))
        term(is_not_converged) = zt(is_not_converged).*term(is_not_converged)/(polydeg + Nt_ts);
        result(is_not_converged) = result(is_not_converged) + term(is_not_converged);
        polydeg = polydeg + 1;
        is_not_converged(is_not_converged) = abs(term(is_not_converged))./abs(result(is_not_converged)) > eps;
    end
    % Obtaining the required function f(z,t):
    result = result.*((ones(Nz, 1)*t).^Nt_ts);
end

function timeM = maketM(t, Nt_ts)
% Computation of the matrix timeM of time Taylor polynomials.
% timeM(i, j) = t(j)^(i - 1)
    Nt = length(t);
    timeM = zeros(Nt_ts, Nt);
    timeM(1, :) = ones(1, Nt);
    for vi = 2:Nt_ts
        timeM(vi, :) = t.*timeM(vi - 1, :);
    end
end

function capacity = get_capacity(sp, testp)
    % Computation of the capacity of the eigenvalue domain:
    capacity = 1;
    sp_comp = sp(sp ~= testp);
    Nsp = length(sp_comp);
    for zi = 1:Nsp
        capacity = capacity*abs(testp - sp_comp(zi))^(1/Nsp);
    end
end


function Uguess = guess0(ui, Np)
    % The function returns the zeroth order approximation for the guess of the
    % first step:
    Uguess = ui*ones(1, Np);
end

==> anc/SemiGlobalFiles/SemiGlobalArnoldi_xp.m <==
function [U, mniter, matvecs, max_errors, history] = SemiGlobalArnoldi_xp(K, V, Vtfun, ihfun, ui, x, tgrid, Nts, Nt_ts, Nkr, tol, Niter, Niter1st, display_mode, varargin)
% The program solves time-dependent Schroedinger equation for a
% time-dependent, nonlinear Hamiltonian, using the semi-global propagator 
% by Hillel Tal-Ezer.
% There is an option to include an inhomogeneos term.
% The program should be used if H0 is composed only from x diagonal and p
% diagonal elements, and the time dependent perturbation Vt is composed
% only from x diagonal elements.
%
% Input:
% K: the p diagonal element of the unperturbed Hamiltonian (kinetic
% energy).
% V: the x diagonal element of the unperturbed Hamiltonian (potential
% energy).
% Vtfun: A function handle of the form: @(u, x, t, more arguments). Returns
% the x vector of the time dependent, nonlinear perturbation: Vt(u, x, t).
% ihfun: A function handle of the form: @(t, more arguments). Returns the
% inhomogeneous term vector. If there is no inhomogeneous term, put []
% instead.
% Note: "more arguments" must be the same for the 2 functions. The arguments
% will be written in the place of "varargin" in this program.
% ui: the initial state vector.
% x: the x grid
% tgrid: the time grid of the desired output solution, U. Should be ordered in an
% increasing order for a forward propagation, and a decreasing order for a
% backward propagation.
% Nts: the number of time steps of the propagation. 
% Nt_ts: the number of interior Chebyshev time points in each time-step, used during
% the computational process (M in the article).
% Nkr: the dimension of the Krylov space in the Arnoldi procedure (K in the
% article).
% tol: the desired tolerance of the convergence (epsilon in the article)
% display_mode: A boolean variable. true means that warnings are displayed
% during the propagation. false means that warnings are displayed only
% before and after the propagation.
%
% Output:
% U: contains the solution at the time points specified in tgrid, in separate columns.
% mniter: the mean number of iteration for a time step, excluding the first step,
% which typically requires more iterations. Usually, should be 1 for ideal
% efficiency of the algorithm.
% matvecs: the number of Hamiltonian operations.
% max_errors: A structure which contains the maximal estimated errors: 
%   max_errors.texp: The maximal estimated error of U, resulting from the time-expansions in
%   each time-step
%   max_errors.fU: The maximal estimated error of U, resulting from the
%   computation of the function of matrix
%   max_errors.f = The maximal estimated error of the function of matrix
%   computation itself
%   max_errors.conv: The maximal estimated convergence error
% history: A structure which contains the history of propagation:
%   history.t: The time grid of propagation
%   history.U: The solution at history.t
%   history.texp_error: The estimations for the error of U, resulting from the 
%       time-expansion, for all time-steps
%   history.f_error: The estimations for the error of the computation of the
%       function of matrix for all time-steps
%   history.fUerror: The estimations for the error of U, resulting from the computation of the
%       function of matrix, for all time-steps
%   history.conv_error: The estimations for the convergence errors for all time-steps
%   history.niter: The number of iterations for each time-steps 

% Author: Ido Schaefer
% ido.schaefer@mail.huji.ac.il

%   Setting defaults:
    if nargin<14
        display_mode = true;
    end
    if nargin<12
        Niter = 10;
        Niter1st = 16;
    end
    % In order to detect if the propagation is a forward or a backward
    % propagation:
    direction = sign(tgrid(2) - tgrid(1));
    Nt = length(tgrid);
    tinit = tgrid(1);
    tf = tgrid(Nt);
    % The length of the time interval of the whole propagation(can be negative):
    T = tf - tinit;
    % The length of the time step interval:
    Tts = T/Nts;
    % The index of the middle term in the time step:
    tmidi = round(Nt_ts/2);
    Nx = length(ui);
    U = zeros(Nx, Nt);
    U(:, 1) = ui;
    % The Chebyshev points for expansion in time, in the domain in which the Chebyshev expansion
    % is defined: [-1 1]
    tcheb = -cos(((1:Nt_ts) - 1)*pi/(Nt_ts-1));
    % The Chebyshev points for expansion in time, in the domain of the time
    % variable:
    t_ts = 0.5*(tcheb + 1)*Tts;
    % Test point for error estimation:
    test_tpoint = (t_ts(tmidi) + t_ts(tmidi + 1))/2;
    % The interior time points of the current time step for interpolation,
    % and the next time step for extrapolation of the guess solution in the next step:
    t_2ts = [t_ts, test_tpoint, Tts + t_ts(2:Nt_ts), Tts + test_tpoint];
    if nargout>4
        history.U = zeros(Nx, Nts*(Nt_ts - 1) + 1);
        history.U(:, 1) = ui;
        history.t = [kron(0:Tts:(T - Tts), ones(1, Nt_ts - 1)), T] + [kron(ones(1, Nts), t_ts(1:(Nt_ts - 1))), 0];
        history.texp_error = zeros(1, Nts);
        history.f_error = zeros(1, Nts);
        history.fUerror = zeros(1, Nts);
        history.conv_error = zeros(1, Nts);
        history.niter = zeros(1, Nts);
    end
    % Computing the matrix of the time Taylor polynomials.
    % timeMts contains the points in the current time step, and timeMnext
    % contains the points in the next time step:
    timeMcomp = maketM(t_2ts(2:(2*Nt_ts + 1)), Nt_ts);
    timeMts = timeMcomp(:, 1:Nt_ts);
    timeMnext = timeMcomp(:, (Nt_ts + 1):(2*Nt_ts));    
    % Computing the coefficients of the transformation from the Newton
    % interpolation polynomial terms, to a Taylor like form:
    Cr2t = r2Taylor4(t_ts, Tts);
    % The extended "inhomogeneos" vectors:
    s_ext = zeros(Nx, Nt_ts + 1);
    % The indices for the computation od s_ext (excluding tmidi):
    s_ext_i = [1:(tmidi - 1), (tmidi + 1):(Nt_ts + 1)];
    % The v vectors are defined in recursively, and contain information about
    % the time dependence of the s_ext vectors:
    v_vecs = zeros(Nx, Nt_ts + 1);
    % If there is no inhomogeneous term in the equation, ihfun is empty, and there_is_ih = false.
    % If there is, there_is_ih = true.
    there_is_ih = ~isempty(ihfun);
    if there_is_ih
        s = zeros(Nx, Nt_ts + 1);
        s(:, 1) = ihfun(0, varargin{:});
    end
    % The 0'th order approximation is the first guess for the first time step.
    % Each column represents an interior time point in the time step:
    Uguess = guess_ts1(ui, Nt_ts + 1);
    allniter = 0;
    % These variables are used to determine which points in tgrid are in the computed time-step.  
    tgrid_lowi = 2;
    tgrid_upi = 1;
    % The maximal errors:
    max_texp_error = 0;
    max_f_error = 0;
    max_fUerror = 0;
    max_conv_error = 0;
    for tsi = 1:Nts
        % The time of the interior time points within the time-step:
        t = tinit + Tts*(tsi - 1) + [t_ts, test_tpoint];
        % The first guess for the iterative process, for the convergence of the u
        % values. Each column represents an interior time point in the time step:
        Ulast = Uguess;
        Unew(:, 1) = Ulast(:, 1);
        v_vecs(:, 1) = Ulast(:, 1);
        if there_is_ih
            % Computing the inhomogeneous term:
            for ti = 2:(Nt_ts + 1)
                s(:, ti) = ihfun(t(ti), varargin{:});
            end
        end
        % Starting an iterative process, until convergence:
        niter = 0;
        reldif = tol + 1;
        while (reldif>tol && ((tsi>1 && niter<Niter) || (tsi == 1 && niter<Niter1st)))
            % Vthalf is the x vector representing Vt(t = t(tmidi)): 
            Vthalf = Vtfun(Ulast(:, tmidi), x, t(tmidi), varargin{:});
            % Vts is the x vector representing the total potential energy 
            % operator at t = t(tmidi):
            Vts = V + Vthalf;
            % Calculation of the inhomogeneous s_ext vectors. Note that
            % s_ext(:, tmidi) is equivalent to s(:, tmidi), and therefore not
            % calculated.
            for ti = s_ext_i
                s_ext(:, ti) = -1i*(Vtfun(Ulast(:, ti), x, t(ti), varargin{:}) - Vthalf).*Ulast(:, ti);
            end
            % If there is an inhomogeneous term, we add it to the s_ext
            % vectors:
            if there_is_ih
                s_ext(:, tmidi) = s(:, tmidi);
                s_ext(:, s_ext_i) = s_ext(:, s_ext_i) + s(:, s_ext_i);
            end
            % Calculation of the coefficients of the form of Taylor
            % expansion, from the coefficients of the Newton
            % interpolation at the points t_ts.
            % The divided differences are computed by the function divdif.
            % For numerical stability, we have to transform the time points
            % in the time step, to points in an interval of length 4:
            Cnewton = divdif([t_ts, test_tpoint]*4/Tts, s_ext);
            % Calculating the Taylor like coefficients:
            Ctaylor = zeros(Nx, Nt_ts);
            Ctaylor(:, 1) = Cnewton(:, 1);
            for Newtoni = 2:Nt_ts
                Ctaylor(:, 1:Newtoni) = Ctaylor(:, 1:Newtoni) + Cnewton(:, Newtoni)*Cr2t(Newtoni, 1:Newtoni);
            end
            % Calculation of the v vectors:
            for polyi = 2:(Nt_ts+1)
                v_vecs(:, polyi) = (-1i*Hpsi(K, Vts ,v_vecs(:, polyi-1)) + Ctaylor(:, polyi-1))/(polyi - 1);
            end
            if ~min(isfinite(v_vecs(:, Nt_ts + 1)))
                % It means that the solution diverges.
                % In such a case, change Nts, Nt_ts and/or Ncheb.
                fprintf('\nError: The algorithm diverges (in time step No. %d).\n', tsi);
                mniter = allniter/(tsi - 1);
                if nargout>3
                    max_errors.texp = max_texp_error;
                    max_errors.fU = max_fUerror;
                    max_errors.f = max_f_error;
                    max_errors.conv = max_conv_error;
                end
                return
            end
            % Creating the Krylov space by the Arnodi iteration procedure,
            % in order to approximate f(G,t)v_vecs(:, Nt_ts + 1):
            [Upsilon, Hessenberg] = createKrop(@(u) Hpsi(K, Vts, u), v_vecs(:, Nt_ts + 1), Nkr);
%            [Upsilon, Hessenberg] = createKrop(@(u) -1i*Hpsi(K, Vts, u), v_vecs(:, Nt_ts + 1), Nkr);
            % Obtaining eigenvalues of the Hessenberg matrix:
            eigval = eig(Hessenberg(1:Nkr, 1:Nkr));
            % The test point is the average point of the eigenvalues:
            avgp = sum(eigval)/Nkr;
            samplingp = [eigval; avgp];
            capacity = get_capacity(eigval, avgp);
            % Obtaining the expansion vectors for a Newton approximation of f(-1i*H,t)v_vecs(:, Nt_ts + 1)
            % in the reduced Krylov space:
            RvKr = getRv;
            % Calculation of the solution in all time points
            % within the time step:
            [Unew(:, 2:(Nt_ts + 1)), f_error, fUerror] = Ufrom_v(timeMts);
            % Error estimation for the time expansion.
            % A Newton interpolation of s_ext in the test time-point:
            s_ext_testpoint = Cnewton(:, Nt_ts);
            for ti = (Nt_ts-1):-1:1
                s_ext_testpoint = Cnewton(:, ti) + (4/Tts)*(test_tpoint - t_ts(ti))*s_ext_testpoint;
            end
            % The error estimation of the time-expansion:
            texpansion_error = norm(s_ext_testpoint - s_ext(:, Nt_ts + 1))*Tts/norm(Unew(:, Nt_ts + 1));
            if display_mode && texpansion_error>tol 
                fprintf('Warning: The estimated error of the time expansion (%d) is larger than the requested tolerance.\nThe solution might be inaccurate (in time step No. %d).\n', texpansion_error, tsi)
            end
            if display_mode && fUerror>tol 
                fprintf('Warning: The estimation of the error resulting from the function of matrix (%d) is larger than the requested tolerance.\nThe solution might be inaccurate (in time step No. %d).\n', fUerror, tsi)
            end
            if display_mode && f_error>1e-5
                fprintf('Warning: The estimated error of the function of matrix (%d) is larger than 1e-5.\nInstability in the propagation process may occur (in time step No. %d).\n', f_error, tsi)
            end
            % Convergence check of u:
            reldif = norm(Unew(:, Nt_ts) - Ulast(:, Nt_ts))/norm(Ulast(:, Nt_ts));
            Ulast = Unew;
            niter = niter + 1;
        end
        if display_mode && niter == Niter
            display('Warning: The program has failed to achieve the desired tolerance in the iterative process.')
            % In such a case, change Nts, Nt_ts and/or Ncheb.
        end
        % Updating the maximal errors:
        if max_texp_error<texpansion_error
            max_texp_error = texpansion_error;
        end
        if max_f_error<f_error
            max_f_error = f_error;
        end
        if max_fUerror<fUerror
            max_fUerror = fUerror;
        end
        if max_conv_error<reldif
            max_conv_error = reldif;
        end
        if nargout>4
            history.texp_error(tsi) = texpansion_error;
            history.f_error(tsi) = f_error;
            history.fUerror(tsi) = fUerror;
            history.conv_error(tsi) = reldif;
            history.niter(tsi) = niter;
        end
        if tsi ~= 1
            allniter = allniter + niter;
        else
            matvecs = niter*(Nt_ts + Nkr);
        end
        % Computation of the solution at the tgrid points.
        % Finding the indices of the tgrid points within the time step (the indices of the points
        % to be computed are between tgrid_lowi and tgrid_upi:
        while tgrid_upi<Nt && (t(Nt_ts) - tgrid(tgrid_upi + 1))*direction>=abs(t(Nt_ts))*eps*10
            tgrid_upi = tgrid_upi + 1;
        end
        % Calculating the solution in the tgrid points: 
        if tgrid_lowi<=tgrid_upi
            timeMout = maketM(tgrid(tgrid_lowi:tgrid_upi) - t(1), Nt_ts);
            U(:, tgrid_lowi:tgrid_upi) = Ufrom_v(timeMout);
            tgrid_lowi = tgrid_upi + 1;
        end
        % If one of the points in tgrid coincides with the point of the
        % propagation grid:
        if abs(t(Nt_ts) - tgrid(tgrid_upi + 1))<abs(t(Nt_ts))*eps*10
            tgrid_upi = tgrid_upi + 1;
            U(:, tgrid_upi) = Unew(:, Nt_ts);
            tgrid_lowi = tgrid_upi + 1;
        end
        if nargout>4
            history.U(:, ((tsi - 1)*(Nt_ts - 1) + 2):(tsi*(Nt_ts - 1) + 1)) = Unew(:, 2:Nt_ts);
        end
        % The new guess is an extrapolation of the solution within the
        % previous time step:
        Uguess(:, 1) = Unew(:, Nt_ts);
        Uguess(:, 2:(Nt_ts + 1)) = Ufrom_v(timeMnext);
        if there_is_ih
            s(:, 1) = s(:, Nt_ts);
        end
    end
    if nargout>3
        max_errors.texp = max_texp_error;
        max_errors.fU = max_fUerror;
        max_errors.f = max_f_error;
        max_errors.conv = max_conv_error;
    end
    if max_texp_error>tol
        fprintf('\nWarning: The maximal estimated error of the time expansion (%d) is larger than the requested tolerance.\nThe solution might be inaccurate.\n', max_texp_error)
    end
    if max_fUerror>tol
        fprintf('\nWarning: The maximal estimated error resulting from the function of matrix computation (%d) is larger than the requested tolerance.\nThe solution might be inaccurate.\n', max_fUerror)
    end
    if max_f_error>1e-5
        fprintf('\nWarning: The maximal estimated error of the function of matrix (%d) is larger than 1e-5.\nInstability in the propagation process is possible.\n', max_f_error)
    end
    if max_conv_error>tol
        fprintf('\nWarning: The maximal estimated error resulting from the iterative process (%d) is larger than the requested tolerance.\nThe solution might be inaccurate.\n', max_conv_error)
    end
    mniter = allniter/(Nts - 1);
    matvecs = matvecs + allniter*(Nt_ts + Nkr);
    
    %%% Nested functions: %%%
    
    function Rv = getRv
        % Obtaining the R_n(G)v_vecs(:, Nt_ts + 1) represented in the
        % Krylov space, where the R_n(z)'s are the Newton basis polynomials,
        % with samplingp as the sampling points.
        Rv = zeros(Nkr + 1, Nkr + 1);
        % Rv(:, 1) is v_vecs(:, Nt_ts + 1) in the Krylov space.
        Rv(1, 1) = norm(v_vecs(:, Nt_ts + 1));
        for spi = 1:Nkr
            % Rv(:, spi) belongs to a Krylov space of dimension spi, and
            % the terms with indices larger than spi vanish.
            Rv(1:(spi + 1), spi + 1) = (Hessenberg(1:(spi + 1), 1:spi)*Rv(1:spi, spi) - samplingp(spi)*Rv(1:(spi + 1), spi))/capacity;
        end
    end
    
    function [U, f_error, fUerror] = Ufrom_v(timeM)
        % The function computes the solution from the v vectors.
        % Input:
        % timeM: The matrix of the t powers for the required time-points
        % Output:
        % U: The solution in the required time points
        % f_error: The estimated relative error of the computation of f(-1i*H,t(Nt_ts))v_vecs(:, Nkr + 1)
        % fUerror: The estimated relative error of U resulting from the
        % computational error of f(-1i*H,t(Nt_ts))v_vecs(:, Nkr + 1)
        
        % The required time-points are given by their first power:
        tp = timeM(2, :);
        % Computing the divided differences for the Newton expansion of f_fun, for
        % all time-points:
        fdvd_ts = divdif(samplingp.'/capacity, f_fun(samplingp, tp, Nt_ts, tol).').';
        % The computation of the Newton expansion of f(-1i*H, tp)v_vecs(:, Nkr + 1)
        % in the Krylov space, for all tp:
        fHv_kr = RvKr(1:Nkr, :)*fdvd_ts;
        % Computing the solution in all tp: 
        U = v_vecs(:, 1:(end-1))*timeM + Upsilon(:, 1:Nkr)*fHv_kr;        
        if nargout>1
            % The absolute error:
            f_error_abs = abs(fdvd_ts(Nkr + 1, Nt_ts - 1))*norm(RvKr(:, Nkr + 1));
            % The relative error:
            f_error = f_error_abs/norm(fHv_kr(:, Nt_ts - 1));
            % The relative error of U, resulting from this computation:
            fUerror = f_error_abs/norm(U(:, Nt_ts - 1));
        end
    end

end

%%%% Sub-functions: %%%

function result = f_fun(z, t, Nt_ts, tol)
% The function f(-1i*z, t):
    Nt = length(t);
    Nz = length(z);
    minus_izt = -1i*z*t;
%    minus_izt = z*t;
    % Condition for estimating if f_fun(z, t) should be computed directly or by
    % a "tail" of a Taylor expansion:
    is_big = factorial(Nt_ts)*eps./abs(minus_izt.^(Nt_ts)) < tol;
    result = ones(Nz, Nt);
    % First, we compute f(-1i*z, t)/(t^Nt_ts), which is a function of zt.
    % A direct computation for large arguments:
    result(is_big) = exp(minus_izt(is_big));
    for polyi = 1:Nt_ts
        result(is_big) = polyi*(result(is_big) - 1)./minus_izt(is_big);
    end
    % Computation by a Taylor form for small arguments:
    is_not_converged = ~is_big;
    term = double(is_not_converged);
    polydeg = 1;
    while max(max(is_not_converged))
        term(is_not_converged) = minus_izt(is_not_converged).*term(is_not_converged)/(polydeg + Nt_ts);
        result(is_not_converged) = result(is_not_converged) + term(is_not_converged);
        polydeg = polydeg + 1;
        is_not_converged(is_not_converged) = abs(term(is_not_converged))./abs(result(is_not_converged)) > eps;
    end
    % Obtaining the required function f(-1i*z, t):
    result = result.*((ones(Nz, 1)*t).^Nt_ts);
end

function timeM = maketM(t, Nt_ts)
% Computation of the matrix timeM of time Taylor polynomials.
% timeM(i, j) = t(j)^(i - 1)
    Nt = length(t);
    timeM = zeros(Nt_ts, Nt);
    timeM(1, :) = ones(1, Nt);
    for vi = 2:Nt_ts
        timeM(vi, :) = t.*timeM(vi - 1, :);
    end
end

function capacity = get_capacity(sp, testp)
    % Computation of the capacity of the eigenvalue domain:
    capacity = 1;
    sp_comp = sp(sp ~= testp);
    Nsp = length(sp_comp);
    for zi = 1:Nsp
        capacity = capacity*abs(testp - sp_comp(zi))^(1/Nsp);
    end
end


function Uguess = guess_ts1(ui, Np)
    % The function returns the zeroth order approximation for the guess of the
    % first step:
    Uguess = ui*ones(1, Np);
end

==> anc/SemiGlobalFiles/article_source_files/RK4uf.m <==
function u = RK4uf(fderiv, t0tf, u0, dt, varargin)
% The function solves a system of ode's by RK4.
% fderiv:  a function handle. The value of the function is the derivative of u with respect to t.
% t0tf:  a vector that contains initial and final time: [t0 tf]
% u0:  a vector of the initial values of the result vector u.
% dt: The time step.
% u:  The result u vector at the final time.
    t0 = t0tf(1);
    tf = t0tf(2);
    Nt = round(abs((tf - t0)/dt));
    u = u0;
    t = t0;
    for ti = 1:Nt
        ut = u;
 % The k's are estimations of du. The result is composed of a weighted
 % average of the 4 k's.
        k1 = feval(fderiv, t, ut, varargin{:})*dt;
        k2 = feval(fderiv, t + 0.5*dt, ut + 0.5*k1, varargin{:})*dt;
        k3 = feval(fderiv, t + 0.5*dt, ut + 0.5*k2, varargin{:})*dt;
        k4 = feval(fderiv, t + dt, ut + k3, varargin{:})*dt;
        u = u + (k1 + 2*k2 + 2*k3 + k4)/6;
        t = t + dt;
    end
end

==> anc/SemiGlobalFiles/article_source_files/RKerror.m <==
T = 1e3;
Nsamp = 22;
minNt = 1.1e4;
allNtRK = zeros(Nsamp, 1);
allmvRK = zeros(Nsamp, 1);
allerRK = zeros(Nsamp, 1);
load coulomb_optV240
load Uex_article
for degi = 1:Nsamp
    deg = log10(minNt) + (degi-1)*0.1;
    Nt = round(10^deg);
    allNtRK(degi) = Nt;
    dt = T/Nt;
    uRK = RK4uf(@SEnl, [0 T], fi0240, dt, K240, @(u, x, t) Vabs240 -xabs240*0.1*sech((t-500)/(170)).^2.*cos(0.06*(t-500)), x240);
    matvecs = Nt*4;
    allmvRK(degi) = matvecs;
    if ~isfinite(uRK)
        display('Error.')
    end
    error = norm(uRK - Uex(:, end))/norm(Uex(:, end));
    allerRK(degi) = error;
end
figure
plot(log10(allmvRK), log10(allerRK), '-o')
xlabel('log(matvecs)')
ylabel('log(error)')
RKlincoef=polyfit(log10(allmvRK(1:21)), log10(allerRK(1:21)), 1);

==> anc/SemiGlobalFiles/article_source_files/SEnl.m <==
function Du = SEnl(t, u, K, Vt, x)
    Du = -1i*(ifft(K.*fft(u)) + Vt(u, x, t).*u);
end

==> anc/SemiGlobalFiles/article_source_files/Uexact_article.m <==
[Uex, mniterex, matvecsex] = SemiGlobalArnoldi_xp(K240, Vabs240, @(u,x,t) -xabs240*0.1*sech((t-500)/(170)).^2.*cos(0.06*(t-500)), [], fi0240, x240, [0, 1000], 3e4, 9, 13, eps);

==> anc/SemiGlobalFiles/article_source_files/errorSGarticle2.m <==
function [allNt, allmv, aller, max_ers] = errorSGarticle2(T, Nt_ts, Nkr, minNt, Nsamp, Niter)
% The function computes the data of the error decay with reduction of the
% time-step.
if nargin<6
    Niter = 1;
end
allNt = zeros(Nsamp, 1);
allmv = zeros(Nsamp, 1);
aller = zeros(Nsamp, 1);
max_ers.texp = zeros(Nsamp, 1);
max_ers.FU = zeros(Nsamp, 1);
max_ers.conv = zeros(Nsamp, 1);
load coulomb_optV240
load Uex_article
for degi = 1:Nsamp
    deg = log10(minNt) + (degi-1)*0.1;
    Nt = round(10^deg);
    allNt(degi) = Nt;
    [u, ~, matvecs, all_est_er] = SemiGlobalArnoldi_xp(K240, Vabs240, @(u,x,t) -xabs240*0.1*sech((t-500)/(170)).^2.*cos(0.06*(t-500)), [], fi0240, x240, [0 T], Nt, Nt_ts, Nkr, eps, Niter, 20, false);
    allmv(degi) = matvecs;
    max_ers.texp(degi) = all_est_er.texp;
    max_ers.fU(degi) = all_est_er.fU;
    max_ers.conv(degi) = all_est_er.conv;
    if ~isfinite(u(:,2))
        display('Error.')
    end
    error = norm(u(:, 2) - Uex(:, end))/norm(Uex(:, end));
    aller(degi) = error;
end
figure
plot(log10(allmv), log10(aller), '-o')
xlabel('log(matvecs)')
ylabel('log(error)')
end

==> anc/SemiGlobalFiles/article_source_files/getSGdata4.m <==
T = 1e3;
[allNt5, allmv5, aller5, max_ers5] = errorSGarticle2(T, 5, 5, 4e3, 17);
pause(0.1)
[allNt7, allmv7, aller7, max_ers7] = errorSGarticle2(T, 7, 7, 2.85e3, 14);
pause(0.1)
[allNt9, allmv9, aller9, max_ers9] = errorSGarticle2(T, 9, 9, 2.85e3, 11);


==> anc/SemiGlobalFiles/chebc.m <==
function c = chebc(f, leftb, rightb, N)
% The function returns the Chebychev coefficients of the function f in a given domain.
% f is a function handle. leftb and rightb are the boundaries of the
% domain. N is the number of Chebychev coefficients.
    xcheb = cos(((1:N)*2 - 1)*pi/(2*N));
    x = 0.5*(xcheb*(rightb - leftb) + rightb + leftb);
    c = dct(f(x))/sqrt(N);
    c(2:N) = c(2:N)*sqrt(2);
end

==> anc/SemiGlobalFiles/createKrop.m <==
function [V, H] = createKrop(Op, v0, Nv)
% The function creates an orthonormal Krylov basis of dimension Nv+1, from 
% a vector v0, and a function handle Op, which represents the operation of
% an operator on a vector. It uses the Arnoldi algorithm.
% The columns of V are the vectors of the Krylov space.
% H is the extended Hessenberg matrix.
    lenv = length(v0);
    V = zeros(lenv, Nv+1);
    H = zeros(Nv+1, Nv);
    V(:, 1) = v0/norm(v0);
    for vj = 1:Nv
        V(:, vj+1) = Op(V(:, vj));
        for vi = 1:vj
            H(vi, vj) = V(:, vi)'*V(:, vj+1);
            V(:, vj+1) = V(:, vj+1) - H(vi, vj)*V(:, vi);
        end
        H(vj+1, vj) = norm(V(:, vj+1));
        V(:, vj+1) = V(:, vj+1)/H(vj+1, vj);
    end
end

==> anc/SemiGlobalFiles/divdif.m <==
function [polcoef, diagonal] = divdif(z, fz)
% The function computes the divided difference coefficients for a Newton interpolation.
% The routine is based on a divided difference table, where each
% coefficient is given by the last term of a new diagonal in the table.
% The program applies also for an interpolated function which returns a vector.
% Input:
% z: A vector which contains the sampling points
% fz: The function values at z. Different sampling points are represented
% by different columns.
% Output:
% polcoef: The coefficients of the Newton basis polynomials for the Newton
% interpolation. The coefficints for the different Newton basis polynomials
% are represented by different columns.
% diagonal: The last diagonal, for continuing the process to higher orders,
% if necessary.

    [dim, Npoints] = size(fz);
    polcoef = zeros(dim, Npoints);
    diagonal = zeros(dim, Npoints);
    polcoef(:, 1) = fz(:, 1);
    diagonal(:, 1) = fz(:, 1);
    % coefi indexes the Newton interpolation coefficients.
    % dtermi indexes the terms of the new diagonal in the divided difference
    % table. dtermi coincides with the index of the sampling point with the lowest
    % index of the divided difference. For example, the index of f[z(2), z(3), z(4)]
    % is dtermi = 2.
    for coefi = 2:Npoints
        diagonal(:, coefi) = fz(:, coefi);
        for dtermi = coefi-1:-1:1
            % diagonal(:, dtermi) belongs to the previous diagonal.
            % diagonal(:, dtermi + 1) belongs to the new diagonal.
            diagonal(:, dtermi) = (diagonal(:, dtermi + 1) - diagonal(:, dtermi))./(z(coefi) - z(dtermi));
        end
        polcoef(:, coefi) = diagonal(:, 1);
    end
end

==> anc/SemiGlobalFiles/examples/evmiu.m <==
function mmiu = evmiu(psi, x, q)
    Nt = size(psi, 2);
    mmiu = zeros(1, Nt);
    for ti = 1:Nt
        mmiu(ti) = psi(:, ti)'*(x.*psi(:, ti));
    end
    if nargin>2
        mmiu = mmiu*q;
    end
end

==> anc/SemiGlobalFiles/examples/exval.m <==
function result = exval(A, psi)
% The function returns the expectation value of the operator A, for an unnormalized wave
% function, psi.
% A is a matrix, and psi is a vector.
    result = (psi'*A*psi)/(psi'*psi);
end



==> anc/SemiGlobalFiles/examples/gsNLHdiag.m <==
function [gs, niter] = gsNLHdiag(H0, Vnl, x, tol)
% The function finds the ground state of a non-linear Hamiltonian, by an
% iterative process.
% H0 is the linear part of the Hamiltonian, represented by a matrix.
% Vnl is the nonlinear purterbation. It's a function handle of the form:
% @(u, x, t).
% x is the space grid.
% tol is the desired tolerance.
    szx = size(x);
    if szx(1) == 1
        x = x.';
    end
    [P, D] = eig(H0);
    eigval = diag(D);
    [minE, nminE] = min(eigval);
    gs = P(:, nminE);
    H = H0 + diag(Vnl(gs, x, 0));
    niter = 1;
    maxNiter = 100;
    while abs(exval(H^2, gs) - exval(H, gs)^2)>tol && niter<=maxNiter
        [P, D] = eig(H);
        eigval = diag(D);
        [minE, nminE] = min(eigval);
        gs = P(:, nminE);
        H = H0 + diag(Vnl(gs, x, 0));
        niter = niter + 1;
    end
    if niter>maxNiter
        fprintf('The program has failed to achieve the desired tolerance.\n');
    end
    niter
end

==> anc/SemiGlobalFiles/examples/testBECsg.m <==
% The program tests the efficiency of Hillel Tal-Ezer's
% semi-global propagator, for a forced harmonic oscillator in a BEC trap.
% You may play with the following parameters:
T = 10; Nts = 200; Nt_ts = 9; Ncheb = 9; tol=1e-5;
% Constructing the grid:
L = 16*sqrt(pi);
Nx = 128;
dx = L/Nx;
x = (-L/2:dx:(L/2 - dx)).';
% Constructing the kinetic energy matrix diagonal in the p domain:
p = (0:(2*pi/L):(2*pi*(1/dx - 1/L))).';
p((Nx/2 + 1):Nx) = p((Nx/2 + 1):Nx) - 2*pi/dx;
K = p.^2/2;
% The potential energy matrix diagonal in the x domain:
V = x.^2/2;
% The harmonic oscillator ground state:
% We have to construct the H0 matrix, to find the ground state (it's unnecessary
% for the propagation process).
% The potential energy matrix:
Vmat = diag(V);
% The kinetic energy matrix in the x domain:
Kmat = Nx*ifft(ifft(diag(K))')';
% The Hamiltonian:
H = Kmat + Vmat;
% The ground state, found by an iterative process:
gs = gsNLHdiag(H, @(u,x,t) conj(u).*u, x, 2e-12);
% The output time-grid:
dt = 0.1;
t=0:dt:T;
tic
[U, mniter, matvecs] = SemiGlobal(@(u, t, v) -1i*Hpsi(K, V + x*cos(t) + conj(u).*u, v), @(u1, t1, u2, t2) -1i*(x*(cos(t1) - ones(1, Nt_ts)*cos(t2)) + conj(u1).*u1 - (conj(u2).*u2)*ones(1, Nt_ts)).*u1, 0, [], [-188*1i, 1i], gs, t, Nts, Nt_ts, Ncheb, tol);
toc
% The mean number of iterations, for a time step (should be close to 1, for ideal
% efficiency):
mniter
% The number of matrix-vector multiplications, which constitutes the most of the
% numerical effort:
matvecs
% Computation of the maximal error - the deviation from the
% result of the expectation value.
% Computing the expectation value of x in all the time points:
mx = evmiu(U, x);
error = mx - (-0.5*sin(t).*t);
maxer = max(abs(error))

==> anc/SemiGlobalFiles/examples/test_harmonic.m <==
% The program tests the efficiency of Hillel Tal-Ezer's
% semi-global propagator, for a forced harmonic oscillator.
% You may play with the following parameters:
T = 10; Nts = 200; Nt_ts = 9; Ncheb = 9; tol=1e-5;
% Constructing the grid:
L = 16*sqrt(pi);
Nx = 128;
dx = L/Nx;
x = (-L/2:dx:(L/2 - dx)).';
% Constructing the kinetic energy matrix diagonal in the p domain:
p = (0:(2*pi/L):(2*pi*(1/dx - 1/L))).';
p((Nx/2 + 1):Nx) = p((Nx/2 + 1):Nx) - 2*pi/dx;
K = p.^2/2;
% The potential energy matrix diagonal in the x domain:
V = x.^2/2;
% The harmonic oscillator ground state:
fi0 = pi^(-1/4)*exp(-x.^2/2)*sqrt(dx);
% The output time-grid:
dt = 0.1;
t=0:dt:T;
tic
[U, mniter, matvecs] = SemiGlobal(@(u, t, v) -1i*Hpsi(K, V + x*cos(t), v), @(u1, t1, u2, t2) -1i*x*(cos(t1) - ones(1, Nt_ts)*cos(t2)).*u1, 0, [], [-188*1i, 1i], fi0, t, Nts, Nt_ts, Ncheb, tol);
toc
% The mean number of iterations, for a time step (should be close to 1, for ideal
% efficiency):
mniter
% The number of matrix-vector multiplications, which constitutes the most of the
% numerical effort:
matvecs
% Computation of the maximal error - the deviation from the analytical
% result of the expectation value.
% Computing the expectation value of x in all the time points:
mx = evmiu(U, x);
error = mx - (-0.5*sin(t).*t);
maxer = max(abs(error))

==> anc/SemiGlobalFiles/examples/test_source_term.m <==
% The program tests the efficiency of Hillel Tal-Ezer's
% semi-global propagator, for a forced harmonic oscillator with an arbitrary 
% inhomogeneous source term.
% You may play with the following parameters:
T = 10; Nts = 200; Nt_ts = 9; Ncheb = 9; tol=1e-5;
% Constructing the grid:
L = 16*sqrt(pi);
Nx = 128;
dx = L/Nx;
x = (-L/2:dx:(L/2 - dx)).';
% Constructing the kinetic energy matrix diagonal in the p domain:
p = (0:(2*pi/L):(2*pi*(1/dx - 1/L))).';
p((Nx/2 + 1):Nx) = p((Nx/2 + 1):Nx) - 2*pi/dx;
K = p.^2/2;
% The potential energy matrix diagonal in the x domain:
V = x.^2/2;
% The harmonic oscillator ground state:
fi0 = pi^(-1/4)*exp(-x.^2/2)*sqrt(dx);
% An arbitrary inhomogeneous function:
ihfun = @(t) exp(-x.^2/2)*cos(t);
% The output time-grid:
dt = 0.1;
t=0:dt:T;
display('Semi-global algorithm computation:')
tic
[U, mniter, matvecs] = SemiGlobal(@(u, t, v) -1i*Hpsi(K, V + x*cos(t), v), @(u1, t1, u2, t2) -1i*x*(cos(t1) - ones(1, Nt_ts)*cos(t2)).*u1, 0, ihfun, [-188*1i, 1i], fi0, t, Nts, Nt_ts, Ncheb, tol);
toc
% The mean number of iterations, for a time step (should be close to 1, for ideal
% efficiency):
mniter
% The number of matrix-vector multiplications, which constitutes the most of the
% numerical effort:
matvecs
% Checking if everything is OK - comparing to the ode45 result:
RKfun = @(t, u) -1i*Hpsi(K, V + x*cos(t), u) + ihfun(t);
options = odeset('RelTol', 1e-11, 'absTol', 1e-12);
display('ode45 computation:')
tic
[time, URK] = ode45(RKfun, [0 T/2 T], fi0, options);
toc
URK = URK(end, :).';
error = norm(U(:, end) - URK(:, end))/norm(URK(:, end))

==> anc/SemiGlobalFiles/r2Taylor4.m <==
function Q = r2Taylor4(x, Dsize)
% The coefficients contain the 1/n! factor.
% The domain is of size 4 (capacity 1).
% Dsize: size of the domain.
    Dfactor = 4/Dsize;
    NC = length(x);
    Q = zeros(NC);
    % First row:
    Q(1, 1) = 1;
    % All the rest of the rows:
    for ri = 2:NC
        Q(ri, 1) = -Dfactor*x(ri - 1)*Q(ri - 1, 1);
        for Taylori = 2:ri-1
            Q(ri, Taylori) = (Q(ri - 1, Taylori - 1) - x(ri - 1)*Q(ri - 1, Taylori))*Dfactor;
        end
        Q(ri, ri) = Q(ri - 1, ri - 1)*Dfactor;
    end
end

==> anc/SemiGlobalFiles/vchebMop.m <==
function M = vchebMop(operator, u0, leftb, rightb, Ncheb)
% The function computes the vectors, which can be used for a Chebyshev
% expansion of any function of the operator, that operates on the vector u0.
% The expansion will be: f(operator)u0 = sum(a_i*M(:, i+1)), i = 0, 1, ..., Ncheb - 1 
% The coefficients a_i are f dependent, and will be computed by the
% program chebc.
% The program is useful when we want to compute a number of functions
% of the same operator, which operate on the same vector.
% operator: a function handle of the form: @(v). The function will return 
% the operation of the operator on the vector v.
% The eigenvalue domain of the operator is: [leftb rightb].
    % Defining the operator in the domain of the Chebyshev polynomials:
    % [-1 1]
    chebop = @(v) (2*operator(v) - (leftb + rightb)*v)/(rightb - leftb);
    dim = length(u0);
    M = zeros(dim, Ncheb);
    M(:, 1) = u0;
    M(:, 2) = chebop(u0);
    for k = 3:Ncheb
        M(:, k) = 2*chebop(M(:, k-1)) - M(:, k-2);
    end
end
